Investigating Multiple Solutions in the Constrained Minimal Supersymmetric Standard Model

Recent work has shown that the Constrained Minimal Supersymmetric Standard Model (CMSSM) can possess several distinct solutions for certain values of its parameters. The extra solutions were not previously found by public supersymmetric spectrum generators because fixed point iteration (the algorithm used by the generators) is unstable in the neighbourhood of these solutions. The existence of the additional solutions calls into question the robustness of exclusion limits derived from collider experiments and cosmological observations upon the CMSSM, because limits were only placed on one of the solutions. Here, we map the CMSSM by exploring its multi-dimensional parameter space using the shooting method, which is not subject to the stability issues which can plague fixed point iteration. We are able to find multiple solutions where in all previous literature only one was found. The multiple solutions are of two distinct classes. One class, close to the border of bad electroweak symmetry breaking, is disfavoured by LEP2 searches for neutralinos and charginos. The other class has sparticles that are heavy enough to evade the LEP2 bounds. Chargino masses may differ by up to around 10% between the different solutions, whereas other sparticle masses differ at the sub-percent level. The prediction for the dark matter relic density can vary by a hundred percent or more between the different solutions, so analyses employing the dark matter constraint are incomplete without their inclusion.

==> anc/README.txt <==
out-muscan-2855.dat:
    - By DPG, a scan fixing mu, solving 10 constraints, outputing all 11
      high-scale parameters plus the error in MZ^2 prediction.
    - Parameters: tb=40, a0=0, m0=2855, m12=660
    - Process with: gnuplot pl-muscan.gp
    - Makes 11 plots: fig-muscan-2855-*.eps (which should be converted to pdf)

m0scan_10_0_M12_400.dat:
    - By DPG, a scan with fixed M12, varying m0, solving all 11 constraints
      and plotting, for all found solutions, susyMu(MSUSY) versus m0.
    - Parameters: tb=10, a0=0, M12=400, m0=varying
    - Process with: m0scan.gp
    - Makes 1 plot: muvsm0.pdf

scan_10_0_-1.dat: 
    - By BCA, an 11-D Broydn scan over the m0-m12 plane fitting all
    constraints to the 10^-5 level.
    - Parameters: tb=10, a0=0, mu<0
    - Process with gnuplot g.gnu
    - Makes scan_NegMuTb_10_A0_0.eps

scan_10_0_1.dat: 
    - By BCA, an 11-D Broydn scan over the m0-m12 plane fitting all
    constraints to the 10^-5 level.
    - Parameters: tb=10, a0=0, mu>0
    - Process with gnuplot g.gnu
    - Makes scan_NegMuTb_40_A0_0.eps

scan_40_0_1.dat: 
    - By BCA, an 11-D Broydn scan over the m0-m12 plane fitting all
    constraints to the 10^-5 level.
    - Parameters: tb=40, a0=0, mu>0
    - Process with gnuplot g.gnu
    - Makes scan_PosMuTb_10_A0_0.eps

scan_40_0_-1.dat: 
    - By BCA, an 11-D Broydn scan over the m0-m12 plane fitting all
    constraints to the 10^-5 level.
    - Parameters: tb=40, a0=0, mu<0
    - Process with gnuplot g.gnu
    - Makes scan_PosMuTb_40_A0_0.eps


==> anc/g.gnu <==
# WARNING: get the grid size EXACTY right or there'll be trouble!
set term post enhanced color "Helvetica" 24
set style line 2 lt 4 lw 4
set size square
min(a,b) = (a < b) ? a : b

set pm3d corners2color c1
set view map

set dgrid3d 101,101,8

# should be max number of solutions+1 (for zero solutions)

set label 1 "Allanach, George and Nachman, 2013" at 4.8,0.15 font \
"Helvetica,12" rotate by 90
set xlabel "m_0/TeV" 
set ylabel "M_{1/2}/TeV" 

set cbrange [0:3]

# mu<0 tb=10
set palette maxcolors 4
set title "{/Symbol m}<0, tan{/Symbol b}=10, A_0=0"
set output "scan_NegMuTb_10_A0_0.eps"
splot "scan_10_0_-1.dat" u ($1/1000):($2/1000):6 notit w pm3d

# mu>0 tb=10
set palette maxcolors 4
set title "{/Symbol m}>0, tan{/Symbol b}=10, A_0=0"
set output "scan_PosMuTb_10_A0_0.eps"
splot "scan_10_0_1.dat" u ($1/1000):($2/1000):6 notit w pm3d

# mu<0 tb=40
set palette maxcolors 4
set title "{/Symbol m}<0, tan{/Symbol b}=40, A_0=0"
set output "scan_NegMuTb_40_A0_0.eps"
splot "scan_40_0_-1.dat" u ($1/1000):($2/1000):6 notit w pm3d

# mu>0 tb=40
set palette maxcolors 4
set title "{/Symbol m}>0, tan{/Symbol b}=40, A_0=0"
set output "scan_PosMuTb_40_A0_0.eps"
splot "scan_40_0_1.dat" u ($1/1000):($2/1000):6 notit w pm3d



==> anc/m0scan.gp <==
set terminal postscript eps color enhanced font 'Helvetica,24'
set output 'muvsm0.eps'

set multiplot

# options for main plot
set xrange [500 to 3800]
set yrange [-50 to 650]
set size 1,1
set origin 0,0
set title 'M_{1/2}=400 GeV, tan{/Symbol b}=10, A_0=0 GeV, {/Symbol m}>0'
set xlabel 'm_0 / GeV'
set ylabel '{/Symbol m}(M_{SUSY}) / GeV'
#set zeroaxis
unset key

# draw the square and arrow
set arrow from 2850,25 to 2350,120 lw 1 back filled
set arrow from 2900,-5 to 3600,-5 lw 1 front nohead
set arrow from 2900,20 to 3600,20 lw 1 front nohead
set arrow from 2900,20 to 2900,-5 lw 1 front nohead
set arrow from 3600,20 to 3600,-5 lw 1 front nohead

# label the plot with our names
set label 'Allanach, George and Nachman, 2013' at 3740,610 right font 'Helvetica,16'

# plot the main plot
plot 'm0scan_10_0_M12_400.dat' us 4:18 w l lw 2

# options for inset
set size 0.5,0.4
set origin 0.15,0.22
set title ''
set xrange [2900 to 3600]
set yrange [-5 to 20]
set xlabel ''
set ylabel ''
unset arrow
set xtics 200
set ytics 10
set grid

# plot the inset
plot 'm0scan_10_0_M12_400.dat' us 4:18 w l lw 2

# close the multiplot environment
unset multiplot

!epstopdf muvsm0.eps
!rm muvsm0.eps


==> anc/output_exp_big <==
# m0=2800 m12=660 a0=0 tanb=40 mu<0
# Number of allowed different solutions: 3
Solution 0 found 38514 times out of 210000.
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.116010e+03 MW: 8.038862e+01 Predicted MZ^2/MZ(exp)^2: 1.000000e+00
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.116010e+03
 UA(3,3):
-9.879310e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -4.488414e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.864208e+02 
 UD(3,3):
-8.554805e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.872991e+01  0.000000e+00 
 0.000000e+00  0.000000e+00 -7.353172e+02 
 UE(3,3):
-2.702641e-02  0.000000e+00  0.000000e+00 
 0.000000e+00 -5.586113e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.360848e+01 
 mQLsq(3,3):
 9.090277e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.089683e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.309598e+06 
 mURsq(3,3):
 9.019915e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.019837e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.747931e+06 
 mDRsq(3,3):
 9.013383e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.012264e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.653408e+06 
 mLLsq(3,3):
 7.947868e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.944210e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.904134e+06 
 mSEsq(3,3):
 7.867184e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.859828e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.765036e+06 
m3sq: 8.090103e+04 mH1sq: 3.261156e+06 mH2sq: -1.833039e+05
Gaugino masses(1,3):
 2.848321e+02  5.209910e+02  1.405604e+03
Supersymmetric parameters at Q: 2.116010e+03
 Y^U(3,3):
 7.018407e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.188692e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.389442e-01 
 Y^D(3,3):
 5.472295e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  1.198156e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  5.550662e-01 
 Y^E(3,3):
 1.127949e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.332316e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  3.952464e-01 
higgs VEV: 2.422952e+02 tan beta: 3.914543e+01 smu: -5.352195e+02
g1: 4.698660e-01 g2: 6.403616e-01 g3: 1.029644e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.203039e+02 mA^0: 1.858805e+03 mH^0: 1.858822e+03 mH^+-: 1.860870e+03
alpha: -2.571465e-02
sneutrinos(1,3):
 2.823325e+03  2.822674e+03  2.627602e+03
mU~(2,3):
 3.053788e+03  3.053690e+03  2.332649e+03 
 3.037790e+03  3.037777e+03  1.954201e+03 
mD~(2,3):
 3.054680e+03  3.054581e+03  2.325136e+03 
 3.036815e+03  3.036629e+03  2.601670e+03 
mE~(2,3):
 2.824759e+03  2.824147e+03  2.629336e+03 
 2.808089e+03  2.806777e+03  2.396442e+03 
thetat: -1.057344e-01 thetab: -3.467115e-02 thetatau: 3.123706e-02
mGluino:  1.612043e+03
charginos(1,2):
 4.975263e+02 -6.042710e+02
thetaL: 8.693146e-01 thetaR: -7.646860e-01
neutralinos(1,4):
 2.818254e+02  4.968279e+02 -5.482408e+02  6.050046e+02
neutralino mixing matrix (4,4):
 9.919340e-01  9.841016e-02 -3.858274e-02 -6.995558e-02 
-1.555200e-02  6.902618e-01  5.264087e-02  7.214747e-01 
-1.124393e-01  5.311983e-01 -7.029821e-01 -4.593494e-01 
-5.641378e-02  4.813341e-01  7.082065e-01 -5.133991e-01 
lsp is neutralino of mass 2.818254e+02 GeV
----------------------------------------------------------
Solution 1 found 932 times out of 210000.
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.113534e+03 MW: 8.038979e+01 Predicted MZ^2/MZ(exp)^2: 1.000000e+00
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.113534e+03
 UA(3,3):
-9.872753e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -4.485435e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.861828e+02 
 UD(3,3):
-8.538116e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.869338e+01  0.000000e+00 
 0.000000e+00  0.000000e+00 -7.377729e+02 
 UE(3,3):
-2.684100e-02  0.000000e+00  0.000000e+00 
 0.000000e+00 -5.547787e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.309831e+01 
 mQLsq(3,3):
 9.091023e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.090432e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.294171e+06 
 mURsq(3,3):
 9.020615e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.020537e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.741185e+06 
 mDRsq(3,3):
 9.014088e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.012973e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.629003e+06 
 mLLsq(3,3):
 7.947921e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.944271e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.902424e+06 
 mSEsq(3,3):
 7.867184e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.859844e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.761468e+06 
m3sq: 8.002100e+04 mH1sq: 3.220663e+06 mH2sq: -1.947754e+05
Gaugino masses(1,3):
 2.847247e+02  5.209310e+02  1.405857e+03
Supersymmetric parameters at Q: 2.113534e+03
 Y^U(3,3):
 7.018599e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.188779e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.395619e-01 
 Y^D(3,3):
 5.473358e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  1.198389e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  5.580646e-01 
 Y^E(3,3):
 1.128122e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.332675e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  3.954954e-01 
higgs VEV: 2.422990e+02 tan beta: 3.915201e+01 smu: -5.455003e+02
g1: 4.698799e-01 g2: 6.404661e-01 g3: 1.029666e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.203667e+02 mA^0: 1.850896e+03 mH^0: 1.850910e+03 mH^+-: 1.852798e+03
alpha: -2.571250e-02
sneutrinos(1,3):
 2.823336e+03  2.822687e+03  2.627281e+03
mU~(2,3):
 3.053890e+03  3.053791e+03  2.329295e+03 
 3.037887e+03  3.037874e+03  1.952528e+03 
mD~(2,3):
 3.054781e+03  3.054683e+03  2.321726e+03 
 3.036908e+03  3.036723e+03  2.596819e+03 
mE~(2,3):
 2.824771e+03  2.824160e+03  2.629024e+03 
 2.808085e+03  2.806776e+03  2.395697e+03 
thetat: -1.062872e-01 thetab: -3.583210e-02 thetatau: 3.181464e-02
mGluino:  1.612186e+03
charginos(1,2):
 5.027345e+02 -6.092841e+02
thetaL: 8.204164e-01 thetaR: -7.167516e-01
neutralinos(1,4):
 2.818528e+02  5.019469e+02 -5.584701e+02  6.099940e+02
neutralino mixing matrix (4,4):
 9.925087e-01  9.120275e-02 -3.812026e-02 -7.180042e-02 
-1.474225e-02  7.237842e-01  5.215541e-02  6.878945e-01 
-1.088264e-01  5.089642e-01 -7.030858e-01 -4.845436e-01 
-5.353381e-02  4.569178e-01  7.081645e-01 -5.355962e-01 
lsp is neutralino of mass 2.818528e+02 GeV
----------------------------------------------------------
Solution 2 found 3 times out of 210000.
----------------------------------------------------------
Gravitino mass M3/2: 1.000000e+19
Msusy: 2.080492e+03 MW: 8.052557e+01 Predicted MZ^2/MZ(exp)^2: 1.006182e+00
Data set:
mU: 1.374942e-03  mC: 6.246789e-01  mt: 1.658566e+02  mt^pole: 1.735000e+02
mD: 2.733940e-03  mS: 5.985890e-02  mB: 2.849934e+00  mb(mb):  4.180000e+00
mE: 5.026659e-04  mM: 1.039354e-01  mT: 1.751569e+00  mb^pole: 4.940236e+00
aE: 1.279160e+02  aS: 1.187000e-01   Q: 9.118760e+01  mT^pole: 1.776990e+00
loops: 3        thresholds: 1
----------------------------------------------------------
SUSY breaking MSSM parameters at Q: 2.080492e+03
 UA(3,3):
-9.879611e-03  0.000000e+00  0.000000e+00 
 0.000000e+00 -4.488551e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.870812e+02 
 UD(3,3):
-8.542592e-01  0.000000e+00  0.000000e+00 
 0.000000e+00 -1.870318e+01  0.000000e+00 
 0.000000e+00  0.000000e+00 -7.409872e+02 
 UE(3,3):
-2.672992e-02  0.000000e+00  0.000000e+00 
 0.000000e+00 -5.524826e+00  0.000000e+00 
 0.000000e+00  0.000000e+00 -8.288968e+01 
 mQLsq(3,3):
 9.093658e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.093067e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.283124e+06 
 mURsq(3,3):
 9.023179e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.023101e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  3.733828e+06 
 mDRsq(3,3):
 9.016654e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  9.015540e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.613915e+06 
 mLLsq(3,3):
 7.948012e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.944366e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  6.901083e+06 
 mSEsq(3,3):
 7.867178e+06  0.000000e+00  0.000000e+00 
 0.000000e+00  7.859848e+06  0.000000e+00 
 0.000000e+00  0.000000e+00  5.758572e+06 
m3sq: 8.012847e+04 mH1sq: 3.192425e+06 mH2sq: -2.101308e+05
Gaugino masses(1,3):
 2.845155e+02  5.208368e+02  1.406895e+03
Supersymmetric parameters at Q: 2.080492e+03
 Y^U(3,3):
 7.017488e-06  0.000000e+00  0.000000e+00 
 0.000000e+00  3.188274e-03  0.000000e+00 
 0.000000e+00  0.000000e+00  8.410842e-01 
 Y^D(3,3):
 5.475896e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  1.198945e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  5.676176e-01 
 Y^E(3,3):
 1.128043e-04  0.000000e+00  0.000000e+00 
 0.000000e+00  2.332510e-02  0.000000e+00 
 0.000000e+00  0.000000e+00  3.971206e-01 
higgs VEV: 2.424831e+02 tan beta: 3.917682e+01 smu: -5.568507e+02
g1: 4.697232e-01 g2: 6.414515e-01 g3: 1.029978e+00
thresholds: 3 #loops: 2
----------------------------------------------------------
Physical MSSM parameters:
mh^0: 1.206586e+02 mA^0: 1.846661e+03 mH^0: 1.857411e+03 mH^+-: 1.848871e+03
alpha: -2.569638e-02
sneutrinos(1,3):
 2.823350e+03  2.822702e+03  2.627082e+03
mU~(2,3):
 3.053994e+03  3.053896e+03  2.326765e+03 
 3.037979e+03  3.037966e+03  1.950857e+03 
mD~(2,3):
 3.054891e+03  3.054793e+03  2.319123e+03 
 3.037000e+03  3.036815e+03  2.593437e+03 
mE~(2,3):
 2.824791e+03  2.824181e+03  2.628842e+03 
 2.808080e+03  2.806773e+03  2.395222e+03 
thetat: -1.067103e-01 thetab: -3.746378e-02 thetatau: 3.260521e-02
mGluino:  1.612439e+03
charginos(1,2):
 5.078895e+02 -6.156452e+02
thetaL: 7.670002e-01 thetaR: -6.641683e-01
neutralinos(1,4):
 2.818590e+02  5.070528e+02 -5.698804e+02  6.162778e+02
neutralino mixing matrix (4,4):
 9.930713e-01  8.368901e-02 -3.763200e-02 -7.341223e-02 
-1.394229e-02  7.584586e-01  5.172626e-02  6.495156e-01 
-1.051364e-01  4.833766e-01 -7.031850e-01 -5.107096e-01 
-5.060961e-02  4.290498e-01  7.081236e-01 -5.584942e-01 
lsp is neutralino of mass 2.818590e+02 GeV
----------------------------------------------------------
 -5.352195e+02 8.090103e+04 1.834000e-01
 -5.455003e+02 8.002100e+04 4.438095e-03
 -5.568507e+02 8.012847e+04 1.428571e-05


==> anc/pl-muscan.gp <==
set term post eps enh col

set ylabel "M_Z^2(pred) / M_Z^2(exp) - 1"
set yrange [-100 to 100]
set pointsize 0.1
set size 0.4, 0.4
unset key

set out 'fig-muscan-2855-01.eps'
set xlabel "log(M_{GUT} / GeV)"
set xrange [35.9 to 37.9]
set xtics 36, 0.4, 38
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 1:12 w l lt 1 lc 0

set out 'fig-muscan-2855-02.eps'
set xlabel "M_{SUSY}(M_{GUT}) / GeV"
set xrange [2133 to 2175]
set xtics 2135, 10, 2175
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 2:12 w l lt 1 lc 0

set out 'fig-muscan-2855-03.eps'
set xlabel "M_3^2(M_{GUT}) / GeV^2"
set xrange [35000 to 200000]
set xtics 50000, 50000, 200000
set format x "%1.1t{/Symbol \327}10^{%L}"
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 3:12 w l lt 1 lc 0

set out 'fig-muscan-2855-04.eps'
set xlabel "{/Symbol m}(M_{GUT}) / GeV"
set xrange [-800 to 1000]
set xtics 500
set format x "% g"
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 4:12 w l lt 1 lc 0

set out 'fig-muscan-2855-05.eps'
set xlabel "g_1(M_{GUT})=g_2(MX)"
set xrange [0.703 to 0.714]
set xtics 0.704, 0.003, 0.714
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 5:12 w l lt 1 lc 0

set out 'fig-muscan-2855-06.eps'
set xlabel "g_3(M_{GUT})"
set xrange [0.696 to 0.709]
set xtics 0.696, 0.003, 0.709
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 6:12 w l lt 1 lc 0

set out 'fig-muscan-2855-07.eps'
set xlabel "h_t(M_{GUT})"
set xrange [0.524 to 0.546]
set xtics 0.524, 0.01, 0.546
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 7:12 w l lt 1 lc 0

set out 'fig-muscan-2855-08.eps'
set xlabel "h_b(M_{GUT})"
set xrange [0.24 to 0.29]
set xtics 0.24, 0.01, 0.29
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 8:12 w l lt 1 lc 0

set out 'fig-muscan-2855-09.eps'
set xlabel "h_{/Symbol t}(M_{GUT})"
set xrange [0.334 to 0.343]
set xtics 0.334, 0.003, 0.343
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 9:12 w l lt 1 lc 0

set out 'fig-muscan-2855-10.eps'
set xlabel "tan {/Symbol b}(M_{GUT})"
set xrange [33.2 to 33.85]
set xtics 33.2, 0.2, 33.9
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 10:12 w l lt 1 lc 0

set out 'fig-muscan-2855-11.eps'
set xlabel "v(M_{GUT}) / GeV"
set xrange [213.2 to 215.5]
set xtics 213.4, 0.6, 215.5
plot 0 lt 2 lc 0, 'out-muscan-2855.dat' us 11:12 w l lt 1 lc 0

#set out 'fig-muscan-2855-03.eps'
#set xlabel "susyMu(M_SUSY)"
#set xrange [* to 1000]
#plot 'out-muscan-2855.dat' us 13:12 w l lt 1 lc 0
#     0

